Critical Reinvestigation on Vibronic Couplings in Picene from View of Vibronic Coupling Density Analysis

Vibronic coupling constants in the monoanionic, trianionic, and excited states of picene are evaluated from the total energy gradients using the density functional theory. Employing the calculated vibronic coupling constants in the excited state of the neutral molecule, electron energy loss spectrum (EELS) is simulated to be compared with the experimental spectrum. The calculated vibronic coupling constants are analyzed in terms of the vibronic coupling density which enables us to analyze vibronic couplings based on the relation between the electronic and vibrational structures. The vibronic coupling constants reported by Kato et al. [J. Chem. Phys. 116, 3420 (2002) and Phys. Rev. Lett. 107, 077001 (2011)] are critically discussed based on the vibronic coupling density analysis.

==> anc/Supporting_Information.tex <==
\documentclass[aps,prl,preprint]{revtex4-1}
\bibliographystyle{apsrev4-1}
\usepackage[dvipdfm]{graphicx,color}
\usepackage{amsmath, amssymb}
\usepackage{longtable}
\renewcommand{\thepage}{S \arabic{page}}
\renewcommand{\thetable}{S \Roman{table}}
\begin{document}
\title{Supporting Information \\
for\\
``Critical Reinvestigation on Vibronic Couplings in Picene\\
from View of Vibronic Coupling Density Analysis''}
\author{Tohru Sato}
\email[To whom correspondence should be addressed. Electronic mail:]{tsato@moleng.kyoto-u.ac.jp}
\affiliation{Department of Molecular Engineering, Graduate School of Engineering,
Kyoto University, Kyoto 615-8510, Japan}
\author{Naoya Iwahara}
\affiliation{Department of Molecular Engineering, Graduate School of Engineering,
Kyoto University, Kyoto 615-8510, Japan}
\author{Kazuyoshi Tanaka}
\affiliation{Department of Molecular Engineering, Graduate School of Engineering,
Kyoto University, Kyoto 615-8510, Japan}
\date{\today}
%\date{Submitted on 5 September, 2011}
\maketitle
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% Geometries
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{table}[htb]
\caption{The equilibrium geometry of neutral picene obtained using B3LYP.}
\begin{center}
\begin{tabular}{cccccccccc}
\hline\hline
 NO. & Atom & \multicolumn{3}{c}{Coordinates (\AA)} & NO. & Atom & \multicolumn{3}{c}{Coordinates (\AA)} \\
    &      & $x$ & $y$ & $z$ &      &    & $x$ & $y$ & $z$  \\
\hline
  1 &   6  &   0.000000 &  0.683178 & -1.665032 & 19 &   6  &   0.000000 &  4.998123 &  0.791151 \\
  2 &   6  &   0.000000 & -0.683178 & -1.665032 & 20 &   6  &   0.000000 & -4.998123 &  0.791151 \\
  3 &   6  &   0.000000 &  1.432814 & -0.458499 & 21 &   6  &   0.000000 &  5.717479 & -0.382918 \\
  4 &   6  &   0.000000 & -1.432814 & -0.458499 & 22 &   6  &   0.000000 & -5.717479 & -0.382918 \\
  5 &   6  &   0.000000 &  0.723271 &  0.768302 & 23 &   1  &   0.000000 &  1.195416 & -2.617413 \\
  6 &   6  &   0.000000 & -0.723271 &  0.768302 & 24 &   1  &   0.000000 & -1.195416 & -2.617413 \\
  7 &   6  &   0.000000 &  1.474698 &  1.988359 & 25 &   1  &   0.000000 &  0.958922 &  2.937973 \\
  8 &   6  &   0.000000 & -1.474698 &  1.988359 & 26 &   1  &   0.000000 & -0.958922 &  2.937973 \\
  9 &   6  &   0.000000 &  2.885825 & -0.462506 & 27 &   1  &   0.000000 &  3.374545 &  2.934462 \\
 10 &   6  &   0.000000 & -2.885825 & -0.462506 & 28 &   1  &   0.000000 & -3.374545 &  2.934462 \\
 11 &   6  &   0.000000 &  2.835096 &  1.993143 & 29 &   1  &   0.000000 &  3.167110 & -2.615231 \\
 12 &   6  &   0.000000 & -2.835096 &  1.993143 & 30 &   1  &   0.000000 & -3.167110 & -2.615231 \\
 13 &   6  &   0.000000 &  3.656199 & -1.650400 & 31 &   1  &   0.000000 &  5.596530 & -2.541432 \\
 14 &   6  &   0.000000 & -3.656199 & -1.650400 & 32 &   1  &   0.000000 & -5.596530 & -2.541432 \\
 15 &   6  &   0.000000 &  3.583872 &  0.778244 & 33 &   1  &   0.000000 &  5.509451 &  1.748132 \\
 16 &   6  &   0.000000 & -3.583872 &  0.778244 & 34 &   1  &   0.000000 & -5.509451 &  1.748132 \\
 17 &   6  &   0.000000 &  5.035318 & -1.613883 & 35 &   1  &   0.000000 &  6.801205 & -0.362254 \\
 18 &   6  &   0.000000 & -5.035318 & -1.613883 & 36 &   1  &   0.000000 & -6.801205 & -0.362254 \\
\hline\hline
\end{tabular}
\end{center}
\end{table}

\begin{table}[htb]
\caption{The equilibrium geometry of neutral picene obtained using PW91.}
\begin{center}
\begin{tabular}{cccccccccc}
\hline\hline
 NO. & Atom & \multicolumn{3}{c}{Coordinates (\AA)} & NO. & Atom & \multicolumn{3}{c}{Coordinates (\AA)} \\
    &      & $x$ & $y$ & $z$ &      &    & $x$ & $y$ & $z$  \\
\hline
  1 &   6 &    0.000000 &  0.686825 & -1.668921 & 19 &   6 &    0.000000 &  5.010544 &  0.794193 \\
  2 &   6 &    0.000000 & -0.686825 & -1.668921 & 20 &   6 &    0.000000 & -5.010544 &  0.794193 \\
  3 &   6 &    0.000000 &  1.437407 & -0.460934 & 21 &   6 &    0.000000 &  5.732342 & -0.385695 \\
  4 &   6 &    0.000000 & -1.437407 & -0.460934 & 22 &   6 &    0.000000 & -5.732342 & -0.385695 \\
  5 &   6 &    0.000000 &  0.724510 &  0.773038 & 23 &   1 &    0.000000 &  1.203919 & -2.627325 \\
  6 &   6 &    0.000000 & -0.724510 &  0.773038 & 24 &   1 &    0.000000 & -1.203919 & -2.627325 \\
  7 &   6 &    0.000000 &  1.475609 &  1.993154 & 25 &   1 &    0.000000 &  0.955025 &  2.948934 \\
  8 &   6 &    0.000000 & -1.475609 &  1.993154 & 26 &   1 &    0.000000 & -0.955025 &  2.948934 \\
  9 &   6 &    0.000000 &  2.891204 & -0.464748 & 27 &   1 &    0.000000 &  3.387776 &  2.945190 \\
 10 &   6 &    0.000000 & -2.891204 & -0.464748 & 28 &   1 &    0.000000 & -3.387776 &  2.945190 \\
 11 &   6 &    0.000000 &  2.844097 &  1.998208 & 29 &   1 &    0.000000 &  3.168132 & -2.625730 \\
 12 &   6 &    0.000000 & -2.844097 &  1.998208 & 30 &   1 &    0.000000 & -3.168132 & -2.625730 \\
 13 &   6 &    0.000000 &  3.662476 & -1.655056 & 31 &   1 &    0.000000 &  5.611786 & -2.552950 \\
 14 &   6 &    0.000000 & -3.662476 & -1.655056 & 32 &   1 &    0.000000 & -5.611786 & -2.552950 \\
 15 &   6 &    0.000000 &  3.593010 &  0.782455 & 33 &   1 &    0.000000 &  5.524587 &  1.757679 \\
 16 &   6 &    0.000000 & -3.593010 &  0.782455 & 34 &   1 &    0.000000 & -5.524587 &  1.757679 \\
 17 &   6 &    0.000000 &  5.047931 & -1.619121 & 35 &   1 &    0.000000 &  6.822801 & -0.365240 \\
 18 &   6 &    0.000000 & -5.047931 & -1.619121 & 36 &   1 &    0.000000 & -6.822801 & -0.365240 \\
\hline\hline
\end{tabular}
\end{center}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% Excitation Energy
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{table}[htb]
\caption{Excitation energies in eV and oscillator strengths in parentheses.
Experimental value is taken from Ref. \onlinecite{Roth2011b}}
\begin{center}
\begin{tabular}{cccc}
\hline\hline
 & $S_1 (^1A_1)$ & $S_2 (^1B_2)$ & $S_3 (^1A_1)$ \\
\hline
PW91    & 3.1111 (0.0035) & 3.2520 (0.1228) & 3.5366 (0.0013) \\
B3LYP   & 3.5476 (0.0055) & 3.7040 (0.1401) & 4.1221 (0.0182) \\
Exp.    &                 & 3.25            & \\
\hline\hline
\end{tabular}
\end{center}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% Vibrational frequencies and reduced masses
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{table}
\caption{Vibrational frequencies and reduced masses 
of picene calculated using PW91. 
\label{Table:Mode-PW91}
}
\begin{center}
\begin{tabular}{cccrcc}
\hline\hline
Mode        & Freq. (cm$^{-1}$) & Reduced mass (a.m.u.) & 
\hspace{10mm}Mode        & Freq. (cm$^{-1}$) & Reduced mass (a.m.u.)\\
\hline
$a_1$(1)    & 137.26   & 5.225 & $a_1$(19)   & 1336.39  & 4.089 \\
$a_1$(2)    & 254.53   & 7.207 & $a_1$(20)   & 1366.13  & 5.901 \\
$a_1$(3)    & 414.49   & 4.747 & $a_1$(21)   & 1378.84  & 5.994 \\
$a_1$(4)    & 511.75   & 6.517 & $a_1$(22)   & 1422.08  & 2.226 \\
$a_1$(5)    & 578.75   & 7.250 & $a_1$(23)   & 1431.36  & 2.534 \\
$a_1$(6)    & 637.81   & 6.917 & $a_1$(24)   & 1503.69  & 3.199 \\
$a_1$(7)    & 724.19   & 5.902 & $a_1$(25)   & 1516.13  & 4.706 \\
$a_1$(8)    & 852.75   & 4.990 & $a_1$(26)   & 1582.56  & 6.664 \\
$a_1$(9)    & 903.23   & 5.000 & $a_1$(27)   & 1604.85  & 6.226 \\
$a_1$(10)   & 1033.96  & 2.179 & $a_1$(28)   & 1607.88  & 5.978 \\
$a_1$(11)   & 1072.59  & 3.539 & $a_1$(29)   & 3098.63  & 1.087 \\
$a_1$(12)   & 1135.59  & 1.371 & $a_1$(30)   & 3102.42  & 1.088 \\
$a_1$(13)   & 1151.08  & 1.116 & $a_1$(31)   & 3110.34  & 1.088 \\
$a_1$(14)   & 1179.90  & 1.267 & $a_1$(32)   & 3125.09  & 1.093 \\
$a_1$(15)   & 1202.83  & 2.257 & $a_1$(33)   & 3134.88  & 1.095 \\
$a_1$(16)   & 1235.73  & 1.829 & $a_1$(34)   & 3145.00  & 1.092 \\
$a_1$(17)   & 1253.59  & 1.486 & $a_1$(35)   & 3145.00  & 1.089 \\
$a_1$(18)   & 1269.67  & 2.628 & \\
\hline\hline
\end{tabular}
\end{center}
\end{table}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% VCC in the Excited State S2
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{table}
\caption{Vibronic coupling constants $V_{\alpha}$ 
in the excited state $S_2(^{1}B_2)$
of picene calculated using PW91. 
\label{Table:VCC-S2-PW91}
}
\begin{center}
\begin{tabular}{cccrcc}
\hline\hline
Mode & Freq. (cm$^{-1}$) & $V_{\alpha}$ (10$^{-4}$ a.u.) & 
\hspace{10mm}Mode & Freq. (cm$^{-4}$) & $V_{\alpha}$ (10$^{-4}$ a.u.)\\
\hline
$a_1$(1) &  137.26 & 0.006 & $a_{1}$(19) & 1336.39 & 2.213 \\
$a_1$(2) &  254.53 & 0.419 & $a_{1}$(20) & 1366.13 & 2.256 \\
$a_1$(3) &  414.49 & 0.154 & $a_{1}$(21) & 1378.84 & 1.892 \\
$a_1$(4) &  511.75 & 0.029 & $a_{1}$(22) & 1422.08 & 1.050 \\
$a_1$(5) &  578.75 & 0.075 & $a_{1}$(23) & 1431.36 & 1.228 \\
$a_1$(6) &  637.81 & 0.035 & $a_{1}$(24) & 1503.69 & 0.222 \\
$a_1$(7) &  724.19 & 0.002 & $a_{1}$(25) & 1516.13 & 0.494 \\
$a_1$(8) &  852.75 & 0.019 & $a_{1}$(26) & 1582.56 & 0.643 \\
$a_1$(9) &  903.23 & 0.198 & $a_{1}$(27) & 1604.85 & 3.522 \\
$a_1$(10)& 1033.96 & 0.198 & $a_{1}$(28) & 1607.88 & 3.242 \\
$a_1$(11)& 1072.59 & 0.182 & $a_{1}$(29) & 3098.63 & 0.057 \\
$a_1$(12)& 1135.59 & 0.195 & $a_{1}$(30) & 3102.42 & 0.286 \\
$a_1$(13)& 1151.08 & 0.275 & $a_{1}$(31) & 3110.34 & 0.067 \\
$a_1$(14)& 1179.90 & 0.403 & $a_{1}$(32) & 3125.09 & 0.157 \\
$a_1$(15)& 1202.83 & 0.663 & $a_{1}$(33) & 3134.88 & 0.106 \\
$a_1$(16)& 1235.73 & 0.389 & $a_{1}$(34) & 3145.00 & 0.205 \\
$a_1$(17)& 1253.59 & 1.092 & $a_{1}$(35) & 3148.33 & 0.246 \\
$a_1$(18)& 1269.67 & 0.269 &             &         &       \\
\hline\hline
\end{tabular}
\end{center}
\end{table}

\begin{table}
\caption{Vibronic coupling constants $V_{\alpha}$ 
in excited state $S_2(^1B_2)$
of picene calculated using B3LYP. 
\label{Table:VCC-S2-B3LYP}
}
\begin{center}
\begin{tabular}{cccrcc}
\hline\hline
Mode & Freq. (cm$^{-1}$) & $V_{\alpha}$ (10$^{-4}$ a.u.) & 
\hspace{10mm}Mode & Freq. (cm$^{-4}$) & $V_{\alpha}$ (10$^{-4}$ a.u.)\\
\hline
$a_1$(1)&    141.35&    0.005& $a_1$(19) &   1362.16&    2.582 \\
$a_1$(2)&    260.37&    0.414& $a_1$(20) &   1379.41&    3.272 \\
$a_1$(3)&    426.67&    0.096& $a_1$(21) &   1398.55&    2.769 \\
$a_1$(4)&    526.88&    0.002& $a_1$(22) &   1462.84&    0.961 \\
$a_1$(5)&    595.39&    0.132& $a_1$(23) &   1468.37&    1.370 \\
$a_1$(6)&    654.90&    0.065& $a_1$(24) &   1543.50&    0.417 \\
$a_1$(7)&    742.25&    0.037& $a_1$(25) &   1553.48&    0.285 \\
$a_1$(8)&    876.18&    0.028& $a_1$(26) &   1624.69&    0.458 \\
$a_1$(9)&    924.69&    0.192& $a_1$(27) &   1649.00&    1.630 \\
$a_1$(10)&   1055.38&    0.097& $a_1$(28) &   1653.45&    4.245 \\
$a_1$(11)&   1095.67&    0.011& $a_1$(29) &   3157.93&    0.005 \\
$a_1$(12)&   1167.76&    0.159& $a_1$(30) &   3163.15&    0.312 \\
$a_1$(13)&   1176.34&    0.509& $a_1$(31) &   3169.02&    0.005 \\
$a_1$(14)&   1210.34&    0.400& $a_1$(32) &   3184.28&    0.205 \\
$a_1$(15)&   1218.25&    0.317& $a_1$(33) &   3197.84&    0.006 \\
$a_1$(16)&   1265.65&    0.373& $a_1$(34) &   3215.75&    0.249 \\
$a_1$(17)&   1290.23&    1.382& $a_1$(35) &   3221.53&    0.169 \\
$a_1$(18)&   1297.11&    1.011&\\
\hline\hline
\end{tabular}
\end{center}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% VCCs in the monoanion
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{table}
\caption{Vibronic coupling constants in the monoanion $V_{{\rm mono},\alpha}$ 
and the electron-phonon couplings 
of picene calculated using PW91.
They are used as orbital vibronic coupling constants and electron-phonon
couplings of LUMO.
}
\begin{center}
\begin{tabular}{ccccrccc}
\hline\hline
Mode & Freq.       & $V_{{\rm mono},\alpha}$ & $\lambda_{{\rm L},\alpha}/N(0)$ 
& \hspace{10mm}Mode & Freq. & $V_{{\rm mono},\alpha}$ & $\lambda_{{\rm L},\alpha}/N(0)$ \\
     & (cm$^{-4}$) & (10$^{-4}$ a.u.)        & (meV)
&    & (cm$^{-4}$) & (10$^{-4}$ a.u.)        & (meV)\\
\hline
$a_1(1)$ &  137.26 & -0.027 &   0.51 & $a_1(19)$ & 1336.39 & -1.990 &  29.07\\
$a_1(2)$ &  254.53 & -0.426 &  36.68 & $a_1(20)$ & 1366.13 & -1.624 &  18.52\\
$a_1(3)$ &  414.49 & -0.269 &   5.51 & $a_1(21)$ & 1378.84 & -1.123 &   8.69\\
$a_1(4)$ &  511.75 & -0.131 &   0.86 & $a_1(22)$ & 1422.08 & -0.506 &   1.66\\
$a_1(5)$ &  578.75 & -0.318 &   3.97 & $a_1(23)$ & 1431.36 & -0.866 &   4.80\\
$a_1(6)$ &  637.81 & -0.121 &   0.48 & $a_1(24)$ & 1503.69 & -0.417 &   1.01\\
$a_1(7)$ &  724.19 & -0.109 &   0.30 & $a_1(25)$ & 1516.13 & -0.111 &   0.07\\
$a_1(8)$ &  852.75 & -0.055 &   0.05 & $a_1(26)$ & 1582.56 & -0.161 &   0.14\\
$a_1(9)$ &  903.23 & -0.397 &   2.53 & $a_1(27)$ & 1604.85 & -2.682 &  36.61\\
$a_1(10)$ & 1033.96 & -0.248 &   0.75 & $a_1(28)$ & 1607.88 & -2.374 &  28.58\\
$a_1(11)$ & 1072.59 & -0.121 &   0.17 & $a_1(29)$ & 3098.63 & -0.001 &   0.00\\
$a_1(12)$ & 1135.59 & -0.066 &   0.04 & $a_1(30)$ & 3102.42 & -0.062 &   0.01\\
$a_1(13)$ & 1151.08 & -0.119 &   0.14 & $a_1(31)$ & 3110.34 & -0.179 &   0.04\\
$a_1(14)$ & 1179.90 & -0.421 &   1.67 & $a_1(32)$ & 3125.09 & -0.385 &   0.20\\
$a_1(15)$ & 1202.83 & -0.575 &   3.00 & $a_1(33)$ & 3134.88 & -0.304 &   0.12\\
$a_1(16)$ & 1235.73 & -0.453 &   1.76 & $a_1(34)$ & 3145.00 & -0.246 &   0.08\\
$a_1(17)$ & 1253.59 & -0.951 &   7.55 & $a_1(35)$ & 3148.33 & -0.223 &   0.07\\
$a_1(18)$ & 1269.67 & -0.337 &   0.93 & \\
\hline\hline
\end{tabular}
\end{center}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% VCCs in the dianion
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{table}
\caption{Vibronic coupling constants in the dianion $V_{{\rm di},\alpha}$
of picene calculated using PW91. 
These couplings are used for the calculation of $V_{{\rm NL}, \alpha}$.
}
\begin{center}
\begin{tabular}{cccrcc}
\hline\hline
Mode & Freq.       & $V_{{\rm di},\alpha}$ & \hspace{10mm}Mode & Freq.       & $V_{{\rm di},\alpha}$ \\
     & (cm$^{-1}$) & (10$^{-4}$ a.u.)      &      & (cm$^{-4}$) & (10$^{-4}$ a.u.)\\
\hline
$a_1(1)$ &  137.26 & -0.066 & $a_1(19)$ & 1336.39 & -3.677 \\
$a_1(2)$ &  254.53 & -0.933 & $a_1(20)$ & 1366.13 & -2.732 \\
$a_1(3)$ &  414.49 & -0.457 & $a_1(21)$ & 1378.84 & -2.452 \\
$a_1(4)$ &  511.75 & -0.364 & $a_1(22)$ & 1422.08 & -0.886 \\
$a_1(5)$ &  578.75 & -0.511 & $a_1(23)$ & 1431.36 & -1.569 \\
$a_1(6)$ &  637.81 & -0.196 & $a_1(24)$ & 1503.69 & -0.555 \\
$a_1(7)$ &  724.19 &  0.090 & $a_1(25)$ & 1516.13 & -0.426 \\
$a_1(8)$ &  852.75 & -0.227 & $a_1(26)$ & 1582.56 & -0.652 \\
$a_1(9)$ &  903.23 & -0.889 & $a_1(27)$ & 1604.85 & -4.436 \\
$a_1(10)$ & 1033.96 & -0.723 & $a_1(28)$ & 1607.88 & -5.101 \\
$a_1(11)$ & 1072.59 & -0.265 & $a_1(29)$ & 3098.63 &  0.124 \\
$a_1(12)$ & 1135.59 & -0.376 & $a_1(30)$ & 3102.42 & -0.477 \\
$a_1(13)$ & 1151.08 & -0.225 & $a_1(31)$ & 3110.34 & -0.374 \\
$a_1(14)$ & 1179.90 & -0.810 & $a_1(32)$ & 3125.09 & -1.003 \\
$a_1(15)$ & 1202.83 & -1.405 & $a_1(33)$ & 3134.88 & -0.650 \\
$a_1(16)$ & 1235.73 & -0.647 & $a_1(34)$ & 3145.00 & -0.653 \\
$a_1(17)$ & 1253.59 & -1.939 & $a_1(35)$ & 3148.33 & -0.570 \\
$a_1(18)$ & 1269.67 & -0.392 &  \\
\hline\hline
\end{tabular}
\end{center}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% VCCs in the trianion
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{table}
	\caption{Vibronic coupling constants in the trianion $V_{{\rm tri},\alpha}$
of picene calculated using PW91. 
These couplings are used for the calculation of $V_{{\rm NL}, \alpha}$.
}
\begin{center}
\begin{tabular}{cccrcc}
\hline\hline
Mode & Freq.       & $V_{{\rm tri},\alpha}$ & 
\hspace{10mm}Mode & Freq.       & $V_{{\rm tri},\alpha}$ \\
     & (cm$^{-1}$) & ($10^{-4}$ a.u.)       &
     & (cm$^{-4}$) & ($10^{-4}$ a.u.) \\
\hline
$a_1(1)$ &  137.26 & -0.066 & $a_1(19)$ & 1336.39 & -3.035 \\
$a_1(2)$ &  254.53 & -1.198 & $a_1(20)$ & 1366.13 & -3.176 \\
$a_1(3)$ &  414.49 & -0.408 & $a_1(21)$ & 1378.84 & -3.735 \\
$a_1(4)$ &  511.75 & -0.622 & $a_1(22)$ & 1422.08 & -1.974 \\
$a_1(5)$ &  578.75 & -0.642 & $a_1(23)$ & 1431.36 & -1.686 \\
$a_1(6)$ &  637.81 & -0.065 & $a_1(24)$ & 1503.69 & -0.119 \\
$a_1(7)$ &  724.19 &  0.699 & $a_1(25)$ & 1516.13 & -0.074 \\
$a_1(8)$ &  852.75 &  0.111 & $a_1(26)$ & 1582.56 & -2.087 \\
$a_1(9)$ &  903.23 & -1.007 & $a_1(27)$ & 1604.85 & -4.065 \\
$a_1(10)$ & 1033.96 & -1.372 & $a_1(28)$ & 1607.88 & -2.711 \\
$a_1(11)$ & 1072.59 &  0.074 & $a_1(29)$ & 3098.63 & -0.047 \\
$a_1(12)$ & 1135.59 &  0.085 & $a_1(30)$ & 3102.42 & -1.099 \\
$a_1(13)$ & 1151.08 &  0.237 & $a_1(31)$ & 3110.34 & -0.134 \\
$a_1(14)$ & 1179.90 & -0.945 & $a_1(32)$ & 3125.09 & -1.598 \\
$a_1(15)$ & 1202.83 & -2.074 & $a_1(33)$ & 3134.88 & -1.017 \\
$a_1(16)$ & 1235.73 & -0.208 & $a_1(34)$ & 3145.00 & -1.013 \\
$a_1(17)$ & 1253.59 & -1.384 & $a_1(35)$ & 3148.33 & -1.092 \\
$a_1(18)$ & 1269.67 &  0.179 & \\
\hline\hline
\end{tabular}
\end{center}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% OVCCs and el-ph couplings in the trianion
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{table}
\caption{Orbital vibronic coupling constants $V_{\rm{NL},\alpha}$ 
and electron-phonon couplings $V_{{\rm NL},\alpha}^2/\omega_{\alpha}^2$ 
of next LUMO (NL) of picene calculated using PW91.
The orbital vibronic couplings are calculated from the differences between
the vibronic couplings in the trianion and dianion.
}
\begin{center}
\begin{tabular}{ccccrccc}
\hline\hline
Mode & Freq.       & $V_{\rm{NL},\alpha}$ & $\lambda_{{\rm NL},\alpha}/N(0)$ 
& \hspace{10mm}Mode & Freq.       & $V_{\rm{NL},\alpha}$ & $\lambda_{{\rm NL},\alpha}/N(0)$\\
     & (cm$^{-1}$) & (10$^{-4}$ a.u.)     & (meV)
     &              & (cm$^{-1}$) & (10$^{-4}$ a.u.)     & (meV) \\
\hline
$a_1(1)$ &  137.26 & -0.000 &  0.00 & $a_1(19)$ & 1336.39 &  0.641 &  3.02\\
$a_1(2)$ &  254.53 & -0.265 & 14.18 & $a_1(20)$ & 1366.13 & -0.444 &  1.38\\
$a_1(3)$ &  414.49 &  0.049 &  0.18 & $a_1(21)$ & 1378.84 & -1.283 & 11.34\\
$a_1(4)$ &  511.75 & -0.258 &  3.34 & $a_1(22)$ & 1422.08 & -1.088 &  7.68\\
$a_1(5)$ &  578.75 & -0.131 &  0.67 & $a_1(23)$ & 1431.36 & -0.117 &  0.09\\
$a_1(6)$ &  637.81 &  0.131 &  0.55 & $a_1(24)$ & 1503.69 &  0.436 &  1.10\\
$a_1(7)$ &  724.19 &  0.608 &  9.25 & $a_1(25)$ & 1516.13 &  0.352 &  0.71\\
$a_1(8)$ &  852.75 &  0.338 &  2.05 & $a_1(26)$ & 1582.56 & -1.435 & 10.78\\
$a_1(9)$ &  903.23 & -0.118 &  0.23 & $a_1(27)$ & 1604.85 &  0.371 &  0.70\\
$a_1(10)$ & 1033.96 & -0.649 &  5.17 & $a_1(28)$ & 1607.88 &  2.390 & 28.95\\
$a_1(11)$ & 1072.59 &  0.339 &  1.31 & $a_1(29)$ & 3098.63 & -0.171 &  0.04\\
$a_1(12)$ & 1135.59 &  0.460 &  2.16 & $a_1(30)$ & 3102.42 & -0.622 &  0.53\\
$a_1(13)$ & 1151.08 &  0.462 &  2.11 & $a_1(31)$ & 3110.34 &  0.240 &  0.08\\
$a_1(14)$ & 1179.90 & -0.134 &  0.17 & $a_1(32)$ & 3125.09 & -0.595 &  0.47\\
$a_1(15)$ & 1202.83 & -0.668 &  4.05 & $a_1(33)$ & 3134.88 & -0.367 &  0.18\\
$a_1(16)$ & 1235.73 &  0.440 &  1.66 & $a_1(34)$ & 3145.00 & -0.359 &  0.17\\
$a_1(17)$ & 1253.59 &  0.555 &  2.57 & $a_1(35)$ & 3148.33 & -0.522 &  0.36\\
$a_1(18)$ & 1269.67 &  0.571 &  2.65 & \\
\hline\hline
\end{tabular}
\end{center}
\end{table}

%\bibliographystyle{apsrev4-1}
%\bibliography{sato}
%merlin.mbs apsrev4-1.bst 2010-07-25 4.21a (PWD, AO, DPC) hacked
%Control: key (0)
%Control: author (72) initials jnrlst
%Control: editor formatted (1) identically to author
%Control: production of article title (-1) disabled
%Control: page (0) single
%Control: year (1) truncated
%Control: production of eprint (0) enabled
\clearpage
\begin{thebibliography}{1}%
\makeatletter
\providecommand \@ifxundefined [1]{%
 \@ifx{#1\undefined}
}%
\providecommand \@ifnum [1]{%
 \ifnum #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \@ifx [1]{%
 \ifx #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \natexlab [1]{#1}%
\providecommand \enquote  [1]{``#1''}%
\providecommand \bibnamefont  [1]{#1}%
\providecommand \bibfnamefont [1]{#1}%
\providecommand \citenamefont [1]{#1}%
\providecommand \href@noop [0]{\@secondoftwo}%
\providecommand \href [0]{\begingroup \@sanitize@url \@href}%
\providecommand \@href[1]{\@@startlink{#1}\@@href}%
\providecommand \@@href[1]{\endgroup#1\@@endlink}%
\providecommand \@sanitize@url [0]{\catcode `\\12\catcode `\$12\catcode
  `\&12\catcode `\#12\catcode `\^12\catcode `\_12\catcode `\%12\relax}%
\providecommand \@@startlink[1]{}%
\providecommand \@@endlink[0]{}%
\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%
\providecommand \@url [1]{\endgroup\@href {#1}{\urlprefix }}%
\providecommand \urlprefix  [0]{URL }%
\providecommand \Eprint [0]{\href }%
\providecommand \doibase [0]{http://dx.doi.org/}%
\providecommand \selectlanguage [0]{\@gobble}%
\providecommand \bibinfo  [0]{\@secondoftwo}%
\providecommand \bibfield  [0]{\@secondoftwo}%
\providecommand \translation [1]{[#1]}%
\providecommand \BibitemOpen [0]{}%
\providecommand \bibitemStop [0]{}%
\providecommand \bibitemNoStop [0]{.\EOS\space}%
\providecommand \EOS [0]{\spacefactor3000\relax}%
\providecommand \BibitemShut  [1]{\csname bibitem#1\endcsname}%
\let\auto@bib@innerbib\@empty
%</preamble>
\bibitem [{\citenamefont {Roth}\ \emph {et~al.}(2011)\citenamefont {Roth},
  \citenamefont {Mahns}, \citenamefont {B{\"{u}}chner},\ and\ \citenamefont
  {Knupfer}}]{Roth2011b}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {F.}~\bibnamefont
  {Roth}}, \bibinfo {author} {\bibfnamefont {B.}~\bibnamefont {Mahns}},
  \bibinfo {author} {\bibfnamefont {B.}~\bibnamefont {B{\"{u}}chner}}, \ and\
  \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {Knupfer}},\ }\href@noop
  {} {\bibfield  {journal} {\bibinfo  {journal} {Phys. Rev. B}\ }\textbf
  {\bibinfo {volume} {83}},\ \bibinfo {pages} {165436} (\bibinfo {year}
  {2011})}\BibitemShut {NoStop}%
\end{thebibliography}%
\end{document}

